Planning Robot Placement for Object Grasping

When performing manipulation-based activities such as picking objects, a mobile robot needs to position its base at a location that supports successful execution. To address this problem, prominent approaches typically rely on costly grasp planners to provide grasp poses for a target object, which are then are then analysed to identify the best robot placements for achieving each grasp pose. In this paper, we propose instead to first find robot placements that would not result in collision with the environment and from where picking up the object is feasible, then evaluate them to find the best placement candidate. Our approach takes into account the robot's reachability, as well as RGB-D images and occupancy grid maps of the environment for identifying suitable robot poses. The proposed algorithm is embedded in a service robotic workflow, in which a person points to select the target object for grasping. We evaluate our approach with a series of grasping experiments, against an existing baseline implementation that sends the robot to a fixed navigation goal. The experimental results show how the approach allows the robot to grasp the target object from locations that are very challenging to the baseline implementation.

==> scripts/heatmap.py <==
import matplotlib.pyplot as plt
import numpy as np
import math

#POINT DATASET ours
#x= np.array([0,0,1,1,2,2,2,2,2,3,3])*20+10
#y= np.array([0,1,0,1,0,0,1,1,2,1,2])*20+10

x= np.array([0,0,0,0,0,0,0,0,1,1,1,2,2,2,2,2,2,2,2,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3])*20+10
y= np.array([0,1,1,1,1,2,2,2,0,0,1,0,0,1,1,2,2,2,2,0,0,0,0,0,1,1,1,1,1,2,2,2,2,2])*20+10

#DEFINE GRID SIZE AND RADIUS(h)
grid_size=1
h=20

#GETTING X,Y MIN AND MAX
x_min=min(x)
x_max=max(x)
y_min=min(y)
y_max=max(y)

#CONSTRUCT GRID
x_grid=np.arange(x_min-h,x_max+h,grid_size)
y_grid=np.arange(y_min-h,y_max+h,grid_size)
x_mesh,y_mesh=np.meshgrid(x_grid,y_grid)

#GRID CENTER POINT
xc=x_mesh+(grid_size/2)
yc=y_mesh+(grid_size/2)

#FUNCTION TO CALCULATE INTENSITY WITH QUARTIC KERNEL
def kde_quartic(d,h):
    dn=d/h
    P=(15/16)*(1-dn**2)**2
    return P

#PROCESSING
intensity_list=[]
for j in range(len(xc)):
    intensity_row=[]
    for k in range(len(xc[0])):
        kde_value_list=[]
        for i in range(len(x)):
            #CALCULATE DISTANCE
            d=math.sqrt((xc[j][k]-x[i])**2+(yc[j][k]-y[i])**2) 
            if d<=h:
                p=kde_quartic(d,h)
            else:
                p=0
            kde_value_list.append(p)
        #SUM ALL INTENSITY VALUE
        p_total=sum(kde_value_list)
        intensity_row.append(p_total)
    intensity_list.append(intensity_row)

#HEATMAP OUTPUT    
intensity=np.array(intensity_list)
fig, ax = plt.subplots(figsize=(10.5, 7))
#With base pose planning 
plt.title('With fixed base pose before picking')
plt.pcolormesh(x_mesh,y_mesh,intensity)
#plt.plot(x,y,'ro')

ax.set_xlabel("Y-Axis (mm)")
ax.set_ylabel("X-Axis (mm)")
ax.set_xlim([0, 70])
ax.set_ylim([0, 60])
ax.set_xticks(np.arange(0,80+1, 20))
ax.set_yticks(np.arange(0, 60+1, 20))
ax.set_yticklabels(["60","40","20","0"])
ax.grid()
ax.axis('equal')

secaxx = ax.secondary_xaxis('top')
secaxx.set_xlabel('Y-Grid')

secaxy = ax.secondary_yaxis('right')
secaxy.set_ylabel('X-Grid')

secaxx.set_xticks(np.arange(10,70+1, 20))
secaxy.set_yticks(np.arange(10,50+1, 20))
secaxx.set_xticklabels(["0","1","2","3"])
secaxy.set_yticklabels(["2","1","0"])

secaxx.set_xlim([0.5, 3])
secaxy.set_xlim([0.5, 2])

cbar = plt.colorbar(ax=ax)
cbar.set_label('Failure')
plt.show()
